The signature of connected line graphs is unbounded

Akbari, Elphick, Kumar, Pragada and Tang [Discrete Math. 349 (2026) 114953] conjectured that for every connected graph G, the line graph of G has at most one more positive than negative adjacency eigenvalue; equivalently, the signature of a connected line graph is at most 1. We refute the conjecture with two independently found counterexamples: a 14-vertex cactus consisting of two pentagons attached by bridges to adjacent vertices of a square, whose line graph has inertia (9,0,7) by an exact characteristic-polynomial certificate, and a 48-vertex triangle-free graph found by simulated annealing and verified in exact rational arithmetic. Indeed, chaining copies of the 14-vertex graph yields connected graphs on 14k vertices whose line graphs have signature k+1 for every k >= 1. The signature of connected line graphs is therefore unbounded, and no constant-bound repair of the conjecture is possible.

==> anc/chain_k2_edgelist.txt <==
0 1
0 2
0 3
1 5
1 12
1 13
48 49
48 50
48 51
49 53
49 60
49 61
2 12
50 60
3 16
3 24
51 64
51 72
5 4
5 7
5 8
53 52
53 55
53 56
13 28
13 22
61 76
61 70
16 17
64 65
24 43
72 91
4 6
52 54
7 25
55 73
28 32
76 80
22 21
70 69
17 29
17 30
65 77
65 78
43 36
91 84
6 31
54 79
31 20
79 68
25 26
73 74
20 19
68 67
26 14
26 27
74 62
74 75
9 10
9 11
57 58
57 59
11 14
11 15
59 62
59 63
15 27
63 75
32 46
80 94
21 23
69 71
29 37
77 85
30 38
30 39
78 86
78 87
37 39
85 87
38 40
38 41
86 88
86 89
18 19
66 67
36 34
84 82
46 47
94 95
40 42
88 90
41 44
89 92
47 95
33 34
33 35
81 82
81 83
44 45
92 93


==> anc/counterexample_edgelist.txt <==
0 1
0 2
0 3
1 5
1 12
1 13
2 12
3 16
3 24
4 5
4 6
5 7
5 8
6 31
7 25
9 10
9 11
11 14
11 15
13 28
13 22
14 26
15 27
16 17
17 29
17 30
18 19
19 20
20 31
21 22
21 23
24 43
25 26
26 27
28 32
29 37
30 38
30 39
32 46
33 34
33 35
34 36
36 43
37 39
38 40
38 41
40 42
41 44
44 45
46 47


==> anc/g14.g6 <==
Ml_GGCHO??_@?@?C_


==> anc/g14_edgelist.txt <==
0 1
1 2
2 3
3 0
4 5
5 6
6 7
7 8
8 4
0 4
9 10
10 11
11 12
12 13
13 9
1 9


==> anc/g14_symmetry_certificate.txt <==
Full symmetry-decomposition certificate for Proposition 2 of
"The signature of connected line graphs is unbounded" (Francis, Uptain).
This is the complete proof; the paper gives the factorization and the
sign-counting, and defers the explicit bases and restriction matrices here.

Let H = L(G14) and A = A(H), a 16 x 16 symmetric 0-1 matrix. Label the
line-graph vertices arising from the square edges cyclically by z0,z1,z2,z3,
the bridge-edge vertices by p, q, and put l_i = u_i u_{i+1}, r_i = v_i v_{i+1}
with indices modulo 5; thus p is adjacent to z0, z3, l0, l4 and q to
z0, z1, r0, r4.

On each pentagon, reflection-antisymmetric vectors span a two-dimensional
invariant subspace; in the bases (l0 - l4, l1 - l3) and (r0 - r4, r1 - r3)
the restriction is
    M2 = [ -1  1 ]
         [  1  0 ]
with det(xI - M2) = x^2 + x - 1.

The remaining 12-dimensional space is symmetric under each pentagon
reflection; the reflection exchanging the pentagons splits it into subspaces
of dimensions seven and five. In the ordered bases
  B+ = ( z0, z2, z1+z3, p+q, (l0+l4)+(r0+r4), (l1+l3)+(r1+r3), l2+r2 ),
  B- = ( z1-z3, q-p, (r0+r4)-(l0+l4), (r1+r3)-(l1+l3), r2-l2 ),
the restriction matrices are
  M+ = [0 0 2 2 0 0 0]      M- = [0 1 0 0 0]
       [0 0 2 0 0 0 0]           [1 0 2 0 0]
       [1 1 0 1 0 0 0]           [0 1 1 1 0]
       [1 0 1 0 2 0 0]           [0 0 1 0 1]
       [0 0 0 1 1 1 0]           [0 0 0 2 0]
       [0 0 0 0 1 0 1]
       [0 0 0 0 0 2 0]

Direct determinants give
  det(xI - M+) = (x-2)(x-1)(x+2)^2 (x^3 - 2x^2 - 4x + 1),
  det(xI - M-) = x^5 - x^4 - 6x^3 + 3x^2 + 7x - 2.
The invariant subspaces have total dimension 2+2+7+5 = 16, so
  chi_H(x) = (x-2)(x-1)(x+2)^2 (x^2+x-1)^2
             (x^3-2x^2-4x+1)(x^5-x^4-6x^3+3x^2+7x-2).

Sign counting (as in the paper): the linear factors give 2 positive and 2
negative roots; (x^2+x-1)^2 gives two of each sign; the cubic gives (2,1) by
Descartes applied to f(-x); the quintic gives n+ in {3,1} and n- in {2,0}
independently, and real-rootedness with nonzero constant term forces (3,2).
Total: inertia (9, 0, 7).

These bases satisfy A.B = B.M exactly for each block (machine-verified in
verify_exact.py, check [E3]), and the factorization and inertia are verified
by exact symbolic computation and exact rational congruence diagonalization
(checks [E1], [E2]).


==> anc/g48_mechanism_certificate.json <==
{
  "G14_2_core": {
    "line_graph_inertia": [
      9,
      0,
      7
    ],
    "line_graph_signature": 2,
    "order": 14,
    "size": 16,
    "suppressed_path_length_profile": [
      1,
      1,
      1,
      3,
      5,
      5
    ]
  },
  "G48": {
    "line_graph_inertia": [
      26,
      0,
      24
    ],
    "line_graph_signature": 2,
    "order": 48,
    "size": 50
  },
  "G48_2_core": {
    "line_graph_inertia": [
      11,
      0,
      10
    ],
    "line_graph_signature": 1,
    "order": 19,
    "size": 21,
    "suppressed_path_length_profile": [
      1,
      3,
      3,
      4,
      5,
      5
    ]
  },
  "hanging_components": [
    {
      "attachment_edge": [
        8,
        5
      ],
      "line_graph_inertia_of_core_plus_component": [
        12,
        0,
        10
      ],
      "line_graph_signature_of_core_plus_component": 2,
      "order": 1,
      "vertices": [
        8
      ]
    },
    {
      "attachment_edge": [
        9,
        11
      ],
      "line_graph_inertia_of_core_plus_component": [
        12,
        0,
        11
      ],
      "line_graph_signature_of_core_plus_component": 1,
      "order": 2,
      "vertices": [
        9,
        10
      ]
    },
    {
      "attachment_edge": [
        4,
        5
      ],
      "line_graph_inertia_of_core_plus_component": [
        14,
        0,
        13
      ],
      "line_graph_signature_of_core_plus_component": 1,
      "order": 6,
      "vertices": [
        4,
        6,
        18,
        19,
        20,
        31
      ]
    },
    {
      "attachment_edge": [
        24,
        3
      ],
      "line_graph_inertia_of_core_plus_component": [
        14,
        0,
        13
      ],
      "line_graph_signature_of_core_plus_component": 1,
      "order": 6,
      "vertices": [
        24,
        33,
        34,
        35,
        36,
        43
      ]
    },
    {
      "attachment_edge": [
        38,
        30
      ],
      "line_graph_inertia_of_core_plus_component": [
        14,
        0,
        13
      ],
      "line_graph_signature_of_core_plus_component": 1,
      "order": 6,
      "vertices": [
        38,
        40,
        41,
        42,
        44,
        45
      ]
    },
    {
      "attachment_edge": [
        13,
        1
      ],
      "line_graph_inertia_of_core_plus_component": [
        15,
        0,
        14
      ],
      "line_graph_signature_of_core_plus_component": 1,
      "order": 8,
      "vertices": [
        13,
        21,
        22,
        23,
        28,
        32,
        46,
        47
      ]
    }
  ],
  "single_signature_carrying_pendant_component": {
    "G48_without_component_inertia": [
      25,
      0,
      24
    ],
    "core_plus_component_inertia": [
      12,
      0,
      10
    ],
    "edge": [
      5,
      8
    ],
    "vertices": [
      8
    ]
  },
  "status": "G48_MECHANISM_CORRECTION_EXACT_CHECKS_PASSED"
}


==> anc/verify_exact.py <==
"""
verify_exact.py -- EXACT verification of every computational claim in
"The signature of connected line graphs is unbounded" (Francis, Uptain).

Every check is an assertion: the script exits nonzero on ANY mismatch.
All arithmetic in this file is exact (integers, Fractions, sympy Rationals);
no claim below rests on floating point.

Checks:
  [E1]  In(L(G14)) = (9,0,7) by exact rational congruence (Sylvester).
  [E2]  charpoly(A(L(G14))) equals the paper's factorization, symbolically.
  [E3]  The stated invariant bases satisfy A.B = B.M exactly for M2 (both
        pentagon blocks), M+, M-, and the 16 combined vectors are a basis.
  [E4]  det(Q(G14)-2I) = -4; phi = 3/2 on square vertices, 1/2 on pentagon
        vertices (all 14 entries checked exactly).
  [E5]  a_1..a_4 for the G14 chain: recursion values 1/2, 3/8, 11/30, 41/112
        AND the same values by direct exact solve on the full chain matrices.
  [E6]  s(L(G14 chain_k)) = k+1 for k=2,3 by exact rational congruence.
  [E7]  In(L(G48)) = (26,0,24) by exact rational congruence;
        det(Q(G48)-2I) = 4; phi distribution {1/2:19,3/2:15,5/2:8,7/2:4,9/2:2};
        phi(47) = 7/2.
  [E8]  File integrity: g14_edgelist.txt and g14.g6 match the embedded edge
        list; chain_k2_edgelist.txt is literally two offset copies of
        counterexample_edgelist.txt plus the bridge (47,95).

Runtime: a few minutes (exact congruence on matrices up to 50x50 and exact
solves up to 56x56). Requires networkx, sympy.
"""
import sys
from fractions import Fraction
import networkx as nx
import numpy as np
from sympy import Matrix, Rational, symbols, expand

PASS = 0

def ok(label, cond):
    global PASS
    assert cond, f"FAILED: {label}"
    PASS += 1
    print(f"  [pass] {label}")

E14 = [(0,1),(1,2),(2,3),(3,0),(4,5),(5,6),(6,7),(7,8),(8,4),(0,4),
       (9,10),(10,11),(11,12),(12,13),(13,9),(1,9)]

def exact_inertia(M):
    """Sylvester congruence over Fractions. M: integer symmetric numpy array."""
    N = M.shape[0]
    A = [[Fraction(int(M[i][j])) for j in range(N)] for i in range(N)]
    pos = neg = 0
    i = 0
    while i < N:
        p = next((j for j in range(i, N) if A[j][j] != 0), None)
        if p is None:
            done = False
            for r in range(i, N):
                for c in range(r + 1, N):
                    if A[r][c] != 0:
                        for k in range(N): A[r][k] += A[c][k]
                        for k in range(N): A[k][r] += A[k][c]
                        done = True; break
                if done: break
            if not done:
                break
            continue
        if p != i:
            A[i], A[p] = A[p], A[i]
            for row in A: row[i], row[p] = row[p], row[i]
        d = A[i][i]
        pos += d > 0; neg += d < 0
        for r in range(i + 1, N):
            if A[r][i] != 0:
                f = A[r][i] / d
                for c in range(i, N): A[r][c] -= f * A[i][c]
        for c in range(i + 1, N): A[i][c] = Fraction(0)
        for r in range(i + 1, N): A[r][i] = Fraction(0)
        i += 1
    return pos, N - pos - neg, neg

def LG_adj(G):
    return nx.to_numpy_array(nx.line_graph(G)).astype(int)

def Qm2(G):
    Ad = nx.to_numpy_array(G).astype(int)
    n = Ad.shape[0]
    return Matrix((Ad + np.diag(Ad.sum(1)).astype(int)
                   - 2 * np.eye(n, dtype=int)).tolist())

print("[E1] exact inertia of L(G14)")
G14 = nx.Graph(E14)
ok("In(L(G14)) == (9,0,7)", exact_inertia(LG_adj(G14)) == (9, 0, 7))

print("[E2] exact characteristic polynomial factorization")
x = symbols('x')
Lm = Matrix(LG_adj(G14).tolist())
cp = Lm.charpoly(x).as_expr()
luke = expand((x-2)*(x-1)*(x+2)**2*(x**2+x-1)**2
              *(x**3-2*x**2-4*x+1)*(x**5-x**4-6*x**3+3*x**2+7*x-2))
ok("charpoly(A(L(G14))) == claimed factorization", expand(cp - luke) == 0)

print("[E3] invariant bases and restriction matrices")
# line-graph vertex order fixed by E14 order; name map per the paper
edge_index = {tuple(sorted(e)): i for i, e in enumerate(E14)}
def vec(*terms):
    v = [0]*16
    for coef, e in terms:
        v[edge_index[tuple(sorted(e))]] += coef
    return v
z0, z1, z2, z3 = (0,1), (1,2), (2,3), (3,0)
p, q = (0,4), (1,9)
l = [(4,5),(5,6),(6,7),(7,8),(8,4)]
r = [(9,10),(10,11),(11,12),(12,13),(13,9)]
A16 = Matrix(nx.to_numpy_array(nx.line_graph(G14),
             nodelist=[tuple(sorted(e)) for e in E14]).astype(int).tolist())
M2 = Matrix([[-1,1],[1,0]])
Bl = Matrix([vec((1,l[0]),(-1,l[4])), vec((1,l[1]),(-1,l[3]))]).T
Br = Matrix([vec((1,r[0]),(-1,r[4])), vec((1,r[1]),(-1,r[3]))]).T
ok("A.B == B.M2 (left pentagon)", A16*Bl == Bl*M2)
ok("A.B == B.M2 (right pentagon)", A16*Br == Br*M2)
Mp = Matrix([[0,0,2,2,0,0,0],[0,0,2,0,0,0,0],[1,1,0,1,0,0,0],[1,0,1,0,2,0,0],
             [0,0,0,1,1,1,0],[0,0,0,0,1,0,1],[0,0,0,0,0,2,0]])
Mm = Matrix([[0,1,0,0,0],[1,0,2,0,0],[0,1,1,1,0],[0,0,1,0,1],[0,0,0,2,0]])
Bp = Matrix([vec((1,z0)), vec((1,z2)), vec((1,z1),(1,z3)), vec((1,p),(1,q)),
             vec((1,l[0]),(1,l[4]),(1,r[0]),(1,r[4])),
             vec((1,l[1]),(1,l[3]),(1,r[1]),(1,r[3])),
             vec((1,l[2]),(1,r[2]))]).T
Bm = Matrix([vec((1,z1),(-1,z3)), vec((1,q),(-1,p)),
             vec((1,r[0]),(1,r[4]),(-1,l[0]),(-1,l[4])),
             vec((1,r[1]),(1,r[3]),(-1,l[1]),(-1,l[3])),
             vec((1,r[2]),(-1,l[2]))]).T
ok("A.B == B.M+ (7-dim symmetric block)", A16*Bp == Bp*Mp)
ok("A.B == B.M- (5-dim antisymmetric block)", A16*Bm == Bm*Mm)
full = Matrix.hstack(Bl, Br, Bp, Bm)
ok("combined 16 basis vectors have nonzero determinant", full.det() != 0)

print("[E4] resolvent structure of G14")
M14 = Qm2(G14)
ok("det(Q(G14)-2I) == -4", M14.det() == -4)
inv14 = M14.inv()
ok("phi == 3/2 on square vertices 0..3",
   all(inv14[i, i] == Rational(3, 2) for i in range(4)))
ok("phi == 1/2 on pentagon vertices 4..13",
   all(inv14[i, i] == Rational(1, 2) for i in range(4, 14)))

print("[E5] chain recursion vs direct exact solve")
beta = Rational(1, 2)
expected = [Rational(1,2), Rational(3,8), Rational(11,30), Rational(41,112)]
a = beta
rec = [a]
for _ in range(3):
    a = beta - beta**2 / (1 + a + beta)
    rec.append(a)
ok("recursion gives 1/2, 3/8, 11/30, 41/112", rec == expected)
def chain14(k):
    H = nx.Graph()
    for i in range(k):
        for u, v in E14: H.add_edge(u + 14*i, v + 14*i)
    for i in range(k - 1): H.add_edge(13 + 14*i, 13 + 14*(i+1))
    return H
for k in range(1, 5):
    Mk = Qm2(chain14(k))
    e = Matrix([0]*(14*k)); e[13 + 14*(k-1)] = 1
    sol = Mk.LUsolve(e)
    ok(f"direct exact solve: a_{k} == {expected[k-1]}", sol[13 + 14*(k-1)] == expected[k-1])

print("[E6] exact inertia of G14 chains")
for k in (2, 3):
    pz = exact_inertia(LG_adj(chain14(k)))
    ok(f"s(L(chain_{k})) == {k+1}", pz[0] - pz[2] == k + 1 and pz[1] == 0)

print("[E7] exact verification of G48")
E48 = [tuple(map(int, ln.split())) for ln in open("counterexample_edgelist.txt")]
G48 = nx.Graph(E48)
ok("In(L(G48)) == (26,0,24)", exact_inertia(LG_adj(G48)) == (26, 0, 24))
M48 = Qm2(G48)
ok("det(Q(G48)-2I) == 4", M48.det() == 4)
inv48 = M48.inv()
phis = sorted(inv48[i, i] for i in range(48))
from collections import Counter
dist = Counter(phis)
ok("phi distribution {1/2:19, 3/2:15, 5/2:8, 7/2:4, 9/2:2}",
   dist == Counter({Rational(1,2):19, Rational(3,2):15, Rational(5,2):8,
                    Rational(7,2):4, Rational(9,2):2}))
ok("phi(47) == 7/2", inv48[47, 47] == Rational(7, 2))

print("[E8] ancillary file integrity")
g14_file = [tuple(map(int, ln.split())) for ln in open("g14_edgelist.txt")]
ok("g14_edgelist.txt matches embedded E14",
   set(map(tuple, map(sorted, g14_file))) == set(map(tuple, map(sorted, E14))))
Hg6 = nx.from_graph6_bytes(open("g14.g6", "rb").read().strip())
ok("g14.g6 decodes to the same labeled graph",
   set(map(tuple, map(sorted, Hg6.edges())))
   == set(map(tuple, map(sorted, E14))))
CH = nx.read_edgelist("chain_k2_edgelist.txt", nodetype=int)
c1 = set(map(tuple, map(sorted, CH.subgraph(range(48)).edges())))
c2 = set(tuple(sorted((u-48, v-48))) for u, v in CH.subgraph(range(48, 96)).edges())
base = set(map(tuple, map(sorted, E48)))
ok("chain_k2 copy 1 literal", c1 == base)
ok("chain_k2 copy 2 literal (offset 48)", c2 == base)
ok("chain_k2 bridge is exactly (47,95)",
   CH.has_edge(47, 95) and CH.number_of_edges() == 101)

print(f"\nALL {PASS} EXACT CHECKS PASSED")


==> anc/verify_full.py <==
"""
FULL verification of every computational claim in the note
"The signature of connected line graphs is unbounded".

Checks, in order:
  1. Base graph G: connected, triangle-free, n=48, m=50; L(G) inertia (26, 0, 24)
  2. Chain G_2 (two copies + bridge 47--47'): L(G_2) inertia (52, 0, 49)
  3. Chains G_k for k <= 6: s(L(G_k)) = k + 1 (numeric, with spectral-gap report)
  4. Proof constants (exact rational arithmetic):
       det(Q(G) - 2I) = 4
       all resolvent diagonals phi(x) = ((Q-2I)^{-1})_{xx} lie in [1/2, 9/2]
       beta = phi(47) = 7/2
       recursion a_{k+1} = beta - beta^2/(1+a_k+beta) stays > 7/9

Dependencies: networkx, numpy, sympy.
"""
import networkx as nx, numpy as np
from sympy import Matrix, Rational

EDGES = [(0,1),(0,2),(0,3),(1,5),(1,12),(1,13),(2,12),(3,16),(3,24),(4,5),(4,6),
         (5,7),(5,8),(6,31),(7,25),(9,10),(9,11),(11,14),(11,15),(13,22),(13,28),
         (14,26),(15,27),(16,17),(17,29),(17,30),(18,19),(19,20),(20,31),(21,22),
         (21,23),(24,43),(25,26),(26,27),(28,32),(29,37),(30,38),(30,39),(32,46),
         (33,34),(33,35),(34,36),(36,43),(37,39),(38,40),(38,41),(40,42),(41,44),
         (44,45),(46,47)]

def inertia_numeric(H):
    ev = np.linalg.eigvalsh(nx.to_numpy_array(H))
    gap = min(abs(ev))
    return int((ev > 1e-6).sum()), int((ev < -1e-6).sum()), gap

def chain(k):
    G = nx.Graph()
    n = 48
    for i in range(k):
        for a, b in EDGES:
            G.add_edge(a + i*n, b + i*n)
    for i in range(k - 1):
        G.add_edge(47 + i*n, 47 + (i+1)*n)
    return G

# 1. base graph
G = nx.Graph(EDGES)
assert nx.is_connected(G) and G.number_of_nodes() == 48 and G.number_of_edges() == 50
assert sum(nx.triangles(G).values()) == 0
npos, nneg, gap = inertia_numeric(nx.line_graph(G))
print(f"[1] base: L(G) inertia = ({npos}, {50-npos-nneg}, {nneg}), gap {gap:.4f}",
      "PASS" if (npos, nneg) == (26, 24) else "FAIL")

# 2-3. chains
for k in range(2, 7):
    Gk = chain(k)
    npos, nneg, gap = inertia_numeric(nx.line_graph(Gk))
    s = npos - nneg
    print(f"[{'2' if k==2 else '3'}] chain k={k}: s(L) = {s} (expect {k+1}), gap {gap:.4f}",
          "PASS" if s == k + 1 else "FAIL")

# 4. exact proof constants
A = nx.to_numpy_array(G).astype(int)
Q = A + np.diag(A.sum(1)).astype(int)
M = Matrix((Q - 2*np.eye(48, dtype=int)).tolist())
d = M.det()
print(f"[4] det(Q-2I) = {d}", "PASS" if d == 4 else "FAIL")
Minv = M.inv()
phi = [Minv[i, i] for i in range(48)]
print(f"[4] phi range = [{min(phi)}, {max(phi)}]",
      "PASS" if min(phi) == Rational(1,2) and max(phi) == Rational(9,2) else "FAIL")
beta = phi[47]
print(f"[4] beta = phi(47) = {beta}", "PASS" if beta == Rational(7,2) else "FAIL")
a = beta
ok = True
for k in range(1, 50):
    if not (1 + a + beta > 0 and a > Rational(7,9) or k == 1):
        ok = False
    a = beta - beta**2 / (1 + a + beta)
print(f"[4] recursion margin positive for 50 steps:", "PASS" if ok else "FAIL")
print("\nAll claims above should read PASS.")


==> anc/verify_g48_mechanism.py <==
"""Exact certificate for the corrected structural description of G48.

Checks:
  1. In(L(G48)) = (26,0,24), signature 2.
  2. The 2-core C of G48 has In(L(C)) = (11,0,10), signature 1.
  3. The unique one-vertex hanging component is vertex 8, attached by edge 5--8.
     Adding only that pendant edge to C raises the signature from 1 to 2;
     deleting it from G48 lowers the signature from 2 to 1.
  4. Every other hanging component is an even-order path and is signature-neutral
     when attached to C (equivalently, it is built by repeated pendant-P2 extensions).
  5. The suppressed 2-core path-length profiles are
       G14:          (1,1,1,3,5,5)
       core_2(G48):  (1,3,3,4,5,5)

All inertia calculations use exact rational congruence. No floating-point
classification is used. Requires only networkx and the Python standard library.
"""

from __future__ import annotations

import json
from fractions import Fraction
from pathlib import Path
from typing import Hashable, Iterable

import networkx as nx

E14 = [
    (0, 1), (1, 2), (2, 3), (3, 0),
    (4, 5), (5, 6), (6, 7), (7, 8), (8, 4), (0, 4),
    (9, 10), (10, 11), (11, 12), (12, 13), (13, 9), (1, 9),
]

E48 = [
    (0,1),(0,2),(0,3),(1,5),(1,12),(1,13),(2,12),(3,16),(3,24),(4,5),
    (4,6),(5,7),(5,8),(6,31),(7,25),(9,10),(9,11),(11,14),(11,15),(13,22),
    (13,28),(14,26),(15,27),(16,17),(17,29),(17,30),(18,19),(19,20),(20,31),
    (21,22),(21,23),(24,43),(25,26),(26,27),(28,32),(29,37),(30,38),(30,39),
    (32,46),(33,34),(33,35),(34,36),(36,43),(37,39),(38,40),(38,41),(40,42),
    (41,44),(44,45),(46,47),
]


def exact_inertia(matrix: list[list[int]]) -> tuple[int, int, int]:
    """Return (positive, zero, negative) by exact symmetric congruence."""
    n = len(matrix)
    a = [[Fraction(matrix[i][j]) for j in range(n)] for i in range(n)]
    active = list(range(n))
    positive = negative = zero = 0

    while active:
        pivot = next((i for i in active if a[i][i] != 0), None)
        if pivot is None:
            pair = None
            for i in active:
                for j in active:
                    if i != j and a[i][j] != 0:
                        pair = (i, j)
                        break
                if pair is not None:
                    break
            if pair is None:
                zero += len(active)
                break
            i, j = pair
            # Congruence operation: row_i += row_j and col_i += col_j.
            for k in range(n):
                a[i][k] += a[j][k]
            for k in range(n):
                a[k][i] += a[k][j]
            continue

        d = a[pivot][pivot]
        positive += int(d > 0)
        negative += int(d < 0)
        active.remove(pivot)

        # Symmetric Schur elimination of this 1x1 pivot.
        for i in active:
            if a[i][pivot] == 0:
                continue
            factor = a[i][pivot] / d
            for k in range(n):
                a[i][k] -= factor * a[pivot][k]
            for k in range(n):
                a[k][i] -= factor * a[k][pivot]

    assert positive + zero + negative == n
    return positive, zero, negative


def line_graph_inertia(graph: nx.Graph) -> tuple[int, int, int]:
    line = nx.line_graph(graph)
    nodes = list(line.nodes())
    matrix = [
        [int(line.has_edge(nodes[i], nodes[j])) for j in range(len(nodes))]
        for i in range(len(nodes))
    ]
    return exact_inertia(matrix)


def signature(inertia: tuple[int, int, int]) -> int:
    return inertia[0] - inertia[2]


def edge_key(u: Hashable, v: Hashable) -> frozenset[Hashable]:
    return frozenset((u, v))


def suppressed_path_lengths(graph: nx.Graph) -> tuple[int, ...]:
    """Lengths of maximal degree-2 chains between branch vertices.

    A cycle attached at a single branch vertex is recorded as a loop path whose
    two endpoints coincide. This is the subdivision-profile convention used in
    the correction note.
    """
    branch = {v for v in graph if graph.degree(v) != 2}
    if not branch:
        # Pure cycle: one closed path.
        return (graph.number_of_edges(),)

    visited: set[frozenset[Hashable]] = set()
    lengths: list[int] = []

    for start in branch:
        for nxt in graph.neighbors(start):
            first = edge_key(start, nxt)
            if first in visited:
                continue
            visited.add(first)
            length = 1
            prev, cur = start, nxt

            while cur not in branch:
                next_nodes = [w for w in graph.neighbors(cur) if w != prev]
                assert len(next_nodes) == 1, (cur, next_nodes)
                new = next_nodes[0]
                ek = edge_key(cur, new)
                assert ek not in visited, (cur, new)
                visited.add(ek)
                length += 1
                prev, cur = cur, new

            lengths.append(length)

    assert len(visited) == graph.number_of_edges(), (
        len(visited), graph.number_of_edges()
    )
    return tuple(sorted(lengths))


def hanging_components(graph: nx.Graph, core: nx.Graph) -> list[set[int]]:
    outside = set(graph) - set(core)
    return [set(component) for component in nx.connected_components(graph.subgraph(outside))]


def attachment_edges(graph: nx.Graph, component: set[int], core: nx.Graph) -> list[tuple[int, int]]:
    return [
        (u, v)
        for u in component
        for v in graph.neighbors(u)
        if v in core
    ]


def main() -> None:
    g14 = nx.Graph(E14)
    g48 = nx.Graph(E48)
    core = nx.k_core(g48, k=2)

    in_g48 = line_graph_inertia(g48)
    in_core = line_graph_inertia(core)
    assert in_g48 == (26, 0, 24), in_g48
    assert in_core == (11, 0, 10), in_core

    components = sorted(hanging_components(g48, core), key=lambda c: (len(c), sorted(c)))
    component_rows = []
    singleton = None

    for component in components:
        attach = attachment_edges(g48, component, core)
        assert len(attach) == 1, (component, attach)
        sub = g48.subgraph(component)
        assert nx.is_tree(sub)
        assert max((sub.degree(v) for v in sub), default=0) <= 2

        host_plus_component = g48.subgraph(set(core) | component).copy()
        component_inertia = line_graph_inertia(host_plus_component)
        component_signature = signature(component_inertia)
        row = {
            "vertices": sorted(component),
            "order": len(component),
            "attachment_edge": list(attach[0]),
            "line_graph_inertia_of_core_plus_component": list(component_inertia),
            "line_graph_signature_of_core_plus_component": component_signature,
        }
        component_rows.append(row)

        if len(component) == 1:
            assert singleton is None
            singleton = component
            assert component == {8}, component
            assert set(attach[0]) == {5, 8}, attach
            assert component_signature == 2
        else:
            assert len(component) % 2 == 0, component
            assert component_signature == 1, row

    assert singleton == {8}

    without_singleton = g48.copy()
    without_singleton.remove_nodes_from(singleton)
    in_without_singleton = line_graph_inertia(without_singleton)
    assert in_without_singleton == (25, 0, 24), in_without_singleton

    only_singleton = core.copy()
    only_singleton.add_edge(5, 8)
    in_only_singleton = line_graph_inertia(only_singleton)
    assert in_only_singleton == (12, 0, 10), in_only_singleton

    profile_g14 = suppressed_path_lengths(nx.k_core(g14, k=2))
    profile_g48 = suppressed_path_lengths(core)
    assert profile_g14 == (1, 1, 1, 3, 5, 5), profile_g14
    assert profile_g48 == (1, 3, 3, 4, 5, 5), profile_g48

    result = {
        "status": "G48_MECHANISM_CORRECTION_EXACT_CHECKS_PASSED",
        "G48": {
            "order": g48.number_of_nodes(),
            "size": g48.number_of_edges(),
            "line_graph_inertia": list(in_g48),
            "line_graph_signature": signature(in_g48),
        },
        "G48_2_core": {
            "order": core.number_of_nodes(),
            "size": core.number_of_edges(),
            "line_graph_inertia": list(in_core),
            "line_graph_signature": signature(in_core),
            "suppressed_path_length_profile": list(profile_g48),
        },
        "G14_2_core": {
            "order": g14.number_of_nodes(),
            "size": g14.number_of_edges(),
            "line_graph_inertia": list(line_graph_inertia(g14)),
            "line_graph_signature": signature(line_graph_inertia(g14)),
            "suppressed_path_length_profile": list(profile_g14),
        },
        "single_signature_carrying_pendant_component": {
            "vertices": [8],
            "edge": [5, 8],
            "G48_without_component_inertia": list(in_without_singleton),
            "core_plus_component_inertia": list(in_only_singleton),
        },
        "hanging_components": component_rows,
    }

    output = Path(__file__).with_name("g48_mechanism_certificate.json")
    output.write_text(json.dumps(result, indent=2, sort_keys=True) + "\n")

    print("[PASS] In(L(G48)) = (26,0,24), signature 2")
    print("[PASS] In(L(core_2(G48))) = (11,0,10), signature 1")
    print("[PASS] pendant edge (5,8) alone raises the core signature from 1 to 2")
    print("[PASS] all other hanging path components are even and signature-neutral")
    print(f"[PASS] G14 profile = {profile_g14}")
    print(f"[PASS] G48 core profile = {profile_g48}")
    print(f"[PASS] wrote {output.name}")


if __name__ == "__main__":
    main()


==> anc/verify_merged.py <==
"""
verify_merged.py -- fast NUMERICAL screening of the paper's claims.
Scope: floating-point eigendecomposition only, with assertions that fail
(nonzero exit) on any mismatch and explicit spectral-gap thresholds.
For the exact-arithmetic verification of every claim, run verify_exact.py.
"""
import sys
import networkx as nx, numpy as np

E14 = [(0,1),(1,2),(2,3),(3,0),(4,5),(5,6),(6,7),(7,8),(8,4),(0,4),
       (9,10),(10,11),(11,12),(12,13),(13,9),(1,9)]
E48 = [tuple(map(int,l.split())) for l in open("counterexample_edgelist.txt")]

def inertia(G, min_gap):
    ev = np.linalg.eigvalsh(nx.to_numpy_array(nx.line_graph(G)))
    gap = float(min(abs(ev)))
    assert gap > min_gap, f"spectral gap {gap} below threshold {min_gap}"
    return int((ev > 0).sum()), int((ev < 0).sum())

checks = 0
def ok(label, cond):
    global checks
    assert cond, "FAILED: " + label
    checks += 1
    print("  [pass]", label)

G14, G48 = nx.Graph(E14), nx.Graph(E48)
ok("In(L(G14)) numeric == (9,7), gap > 0.2", inertia(G14, 0.2) == (9, 7))
ok("In(L(G48)) numeric == (26,24), gap > 0.02", inertia(G48, 0.02) == (26, 24))

for base, nn, att, gapmin in [(E14, 14, 13, 0.2), (E48, 48, 47, 0.02)]:
    for k in (2, 3, 4):
        H = nx.Graph()
        for i in range(k):
            for a, b in base: H.add_edge(a + nn*i, b + nn*i)
        for i in range(k - 1): H.add_edge(att + nn*i, att + nn*(i+1))
        p, n = inertia(H, gapmin)
        ok(f"chain n={nn} k={k}: s == {k+1}", p - n == k + 1)

print(f"ALL {checks} NUMERICAL CHECKS PASSED (exact suite: verify_exact.py)")

